Augmenting Passage Representations with Query Generation for Enhanced Cross-Lingual Dense Retrieval

Effective cross-lingual dense retrieval methods that rely on multilingual pre-trained language models (PLMs) need to be trained to encompass both the relevance matching task and the cross-language alignment task. However, cross-lingual data for training is often scarcely available. In this paper, rather than using more cross-lingual data for training, we propose to use cross-lingual query generation to augment passage representations with queries in languages other than the original passage language. These augmented representations are used at inference time so that the representation can encode more information across the different target languages. Training of a cross-lingual query generator does not require additional training data to that used for the dense retriever. The query generator training is also effective because the pre-training task for the generator (T5 text-to-text training) is very similar to the fine-tuning task (generation of a query). The use of the generator does not increase query latency at inference and can be combined with any cross-lingual dense retrieval method. Results from experiments on a benchmark cross-lingual information retrieval dataset show that our approach can improve the effectiveness of existing cross-lingual dense retrieval methods. Implementation of our methods, along with all generated query files are made publicly available at https://github.com/ielab/xQG4xDR.

==> images/plot.py <==
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter
import numpy as np
#
# fig, ax = plt.subplots()
#
# # x = [0, 0.001, 0.005, 0.01, 0.02, 0.03, 0.04, 0.05, 0.07, 0.1, 1]
# # y = [44.1, 44.1, 45.4, 46.2, 46.3, 45.4, 0.04, 43.3, 42.1, 39.5, 32.9]
# x = [0, 0.005, 0.01, 0.02, 0.03, 0.04, 0.05]
# y = [44.1, 45.4, 46.2, 46.3, 45.4, 43.8, 43.3]
#
# # set x limits
# ax.set_xlim(0, 0.05)
#
#
# # set x and y label
# ax.set_xlabel(r'Augment ratio $\alpha$', fontsize=14)
# ax.set_ylabel(r'R@2kt', fontsize=14, color='#1f77b4')
#
# # set x and y ticks size
# ax.tick_params(axis='both', which='major', labelsize=11, color='#1f77b4', labelcolor='#1f77b4')
# ax.set_xticks([0, 0.01, 0.02, 0.03, 0.04, 0.05], [0, 0.01, 0.02, 0.03, 0.04, 0.05], color='black')
#
# l1, = ax.plot(x, y)
# # add star markers to some of the data points
# sigs_y = [45.4, 46.2, 46.3]
# sigs_x = [0.005, 0.01, 0.02]
# ax.scatter(sigs_x, sigs_y, s=80, marker=(5, 1))
#
#
# ax2 = ax.twinx()
# y2 = [51.84, 52.80, 53.36, 53.49, 53.04, 52.86, 52.06]
# l2, = ax2.plot(x, y2, '--', color='red')
# ax2.set_ylabel(r'R@5kt', fontsize=14, color='red')
# ax2.tick_params(axis='both', which='major', labelsize=11, color='red', labelcolor='red')
# # ax2.set_ylim(51.5, 53.8)
# sigs_y = [52.80, 53.36, 53.49]
# sigs_x = [0.005, 0.01, 0.02]
# ax2.scatter(sigs_x, sigs_y, s=80, marker=(5, 1), color='red')
# ax2.yaxis.set_major_formatter(FormatStrFormatter('%.1f'))
#
# ax.set_ylim(43, 46.5)
# ax2.set_ylim(51.5, 54)
#
#
# # set font family
# plt.rcParams["font.family"] = "Times New Roman"
# plt.legend([l1, l2], ["R@2kt", "R@5kt"], fontsize=14, loc="upper right")
# ax.grid()
#
# plt.savefig('recall_plot.png', bbox_inches='tight')
# plt.show()

########################################################################################################################################
# fig, ax = plt.subplots()
#
# # x = [0, 0.001, 0.005, 0.01, 0.02, 0.03, 0.04, 0.05, 0.07, 0.1, 1]
# # y = [44.1, 44.1, 45.4, 46.2, 46.3, 45.4, 0.04, 43.3, 42.1, 39.5, 32.9]
# x = [0, 1, 2, 3, 4, 5]
# y = [44.1, 44.91, 44.95, 45.36, 46.17, 46.2]
#
# # set x limits
# ax.set_xlim(0, 5)
#
# # add star markers to some of the data points
# sigs_y = [45.4, 46.17, 46.2]
# sigs_x = [3, 4, 5]
# ax.scatter(sigs_x, sigs_y, s=80, marker=(5, 1))
#
# # set x and y label
# ax.set_xlabel(r'Number of generated queries', fontsize=14)
# ax.set_ylabel(r'R@2kt', fontsize=14, color='#1f77b4')
#
# # set x and y ticks size
# ax.tick_params(axis='both', which='major', labelsize=11, color='#1f77b4', labelcolor='#1f77b4')
# ax.set_xticks([0, 1, 2, 3, 4, 5], [0, 1, 2, 3, 4, 5], color='black')
# l1, = ax.plot(x, y)
#
#
# ax2 = ax.twinx()
# y2 = [51.8, 51.78, 52.37, 52.75, 53.02, 53.5]
# l2, = ax2.plot(y2, '--', color='red')
# ax2.set_ylabel(r'R@5kt', fontsize=14, color='red')
# ax2.tick_params(axis='both', which='major', labelsize=11, color='red', labelcolor='red')
# ax2.yaxis.set_major_formatter(FormatStrFormatter('%.1f'))
# sigs_y = [52.75, 53.02, 53.5]
# sigs_x = [3, 4, 5]
# ax2.scatter(sigs_x, sigs_y, s=80, marker=(5, 1), color='red')
#
# ax.set_ylim(43, 46.5)
# ax2.set_ylim(51.5, 54)
#
# # set font family
# plt.rcParams["font.family"] = "Times New Roman"
# plt.legend([l1, l2], ["R@2kt", "R@5kt"], fontsize=14, loc="upper left")
# ax.grid()
#
# plt.savefig('num_queries_plot.png', bbox_inches='tight')
# plt.show()

#########################################################################################################################################
import glob
langs = ['ar', 'bn', 'fi', 'ja', 'ko', 'ru', 'te'] # 'avg'
files = glob.glob('runs/per_lang/*.txt')
print(files)
data_orignal = {'ar': 41.1,
                'bn': 49.0,
                'fi': 52.2,
                'ja': 37.3,
                'ko': 48.1,
                'ru': 33.3,
                'te': 47.9,
                'avg': 44.1}

data = {}
for file in files:
    source_lang = file.split('_')[-1][:2]
    weight = float(file.split('_')[-2])
    if source_lang not in data:
        data[source_lang] = {}

    with open(file, 'r') as f:
        for line in f:
            if 'performance2' in line:
                target_lang = line.split(' ')[-3]
                eval = next(f).split(' ')
                score = float(eval[1])
                p = float(eval[2])

                if target_lang not in data[source_lang]:
                    data[source_lang][target_lang] = {}
                data[source_lang][target_lang][weight] = (score, p)

            if 'averaged' in line:
                target_lang = 'avg'
                eval = next(f).split(' ')
                score = float(eval[1])
                p = float(eval[2])

                if target_lang not in data[source_lang]:
                    data[source_lang][target_lang] = {}
                data[source_lang][target_lang][weight] = (score, p)
                break


import matplotlib.pyplot as plt
fig, axs = plt.subplots(7, 7, figsize=(7, 7))
fig.suptitle('Languages of generated queries')
# y axis label
fig.supylabel('Languages of target dev queries')

for row_y, target_lang in enumerate(langs):
    for row_x, source_lang in enumerate(langs):
        data[source_lang][target_lang] = sorted(data[source_lang][target_lang].items(), key=lambda x: x[0])
        x = [0]
        y = [data_orignal[target_lang]]
        sigs_x = []
        sigs_y = []
        for weight, (score, p) in data[source_lang][target_lang]:
            x.append(weight)
            y.append(score)
            if score > y[0] and p <=0.05:
                sigs_x.append(weight)
                sigs_y.append(score)

        axs[row_y, row_x].plot(x, y)
        axs[row_y, row_x].set_xlim(0, 0.1)

        axs[row_y, row_x].scatter(sigs_x, sigs_y, marker=(5, 1), s=40)

        # axs[row_y, row_x].set_ylim(int(np.min(y)) - 1, int(np.max(y)) + 2)
        # axs[row_y, row_x].set_yticks([int(np.min(y)) - 1, int(np.max(y)) + 2])

        if row_y == 0:
            axs[row_y, row_x].set_ylim(38, 44)
            axs[row_y, row_x].set_yticks([38, 44], fontsize=10)
            # axs[row_y, row_x].set_yticks([38, 41, 44], ['38', 'R@2kt', '44'])
            # axs[row_y, row_x].yaxis.set_ticks_position('none')

        if row_y == 1:
            axs[row_y, row_x].set_ylim(44, 55)
            axs[row_y, row_x].set_yticks([44, 55], fontsize=10)

        if row_y == 2:
            axs[row_y, row_x].set_ylim(46, 55)
            axs[row_y, row_x].set_yticks([46, 55], fontsize=10)

        if row_y == 3:
            axs[row_y, row_x].set_ylim(30, 39)
            axs[row_y, row_x].set_yticks([30, 39], fontsize=10)

        if row_y == 4:
            axs[row_y, row_x].set_ylim(45, 54)
            axs[row_y, row_x].set_yticks([45, 54], fontsize=10)

        if row_y == 5:
            axs[row_y, row_x].set_ylim(27, 38)
            axs[row_y, row_x].set_yticks([27, 38], fontsize=10)

        if row_y == 6:
            axs[row_y, row_x].set_ylim(46, 54)
            axs[row_y, row_x].set_yticks([46, 54], fontsize=10)

        # if row_y == 7:
        #     axs[row_y, row_x].set_ylim(41, 46)
        #     axs[row_y, row_x].set_yticks([41, 46])

        if row_x == 0:
            axs[row_y, row_x].set_ylabel(target_lang, fontsize=12)

        if row_y == 0:
            axs[row_y, row_x].set_title(source_lang, fontsize=12)

        if row_x != 0:
            axs[row_y, row_x].tick_params(axis='y', left=True, which='both', length=0, labelleft=False)

        if row_y != 6:
            axs[row_y, row_x].tick_params(axis='x', bottom=True, which='both', length=0, labelbottom=False)

        else:
            axs[row_y, row_x].set_xlim(0, 0.1)
            # axs[row_y, row_x].set_xticks([0, 0.1])
            axs[row_y, row_x].set_xticks([0, 0.05, 0.1], ['0', r'$\alpha$', '0.1'], fontsize=10)
            axs[row_y, row_x].xaxis.set_ticks_position('none')
            # axs[row_y, row_x].set_xlabel(r'$\alpha$')
plt.subplots_adjust(
    hspace=0.35,
    wspace=0.25,
                    )

plt.savefig('recall_per_lang.png', bbox_inches='tight')

